Nesting is not Contracting

The default way of proving holographic entropy inequalities is the contraction method. It divides Ryu-Takayanagi (RT) surfaces on the `greater than' side of the inequality into segments, then glues the segments into candidate RT surfaces for terms on the `less than' side. Here we discuss how proofs by contraction are constrained and informed by entanglement wedge nesting (EWN) -- the property that enlarging a boundary region can only enlarge its entanglement wedge. We propose that: (i) all proofs by contraction necessarily involve candidate RT surfaces, which violate EWN; (ii) violations of EWN in contraction proofs of maximally tight inequalities occur commonly and -- where this can be quantified -- with maximal density near boundary conditions; (iii) the non-uniqueness of proofs by contraction reflects inequivalent ways of violating EWN. As evidence and illustration, we study the recently discovered infinite families of holographic entropy inequalities, which are associated with tessellations of the torus and the projective plane. We explain the logic, which underlies their proofs by contraction. We find that all salient aspects of the requisite contraction maps are dictated by EWN while all their variable aspects set the scheme for how to violate EWN. We comment on whether the tension between EWN and contraction maps might help in characterizing maximally tight holographic entropy inequalities.

==> anc/nestingnotcontracting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90007,       1590]
NotebookOptionsPosition[     87456,       1540]
NotebookOutlinePosition[     87852,       1556]
CellTagsIndexPosition[     87809,       1553]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Nesting is not Contracting", "Title",
 CellChangeTimes->{{3.946845727543642*^9, 3.9468457449091587`*^9}, {
  3.946845787881053*^9, 3.946845788233066*^9}, {3.946846925094041*^9, 
  3.946846934407168*^9}, {3.9469511410933743`*^9, 
  3.946951141275069*^9}},ExpressionUUID->"cf5630c2-7b87-470d-a26f-\
44fc9d11285b"],

Cell[TextData[{
 "This notebook checks nesting violations in proofs-by-contraction for new ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "6"}], TraditionalForm], 
     "errors" -> {}, "input" -> "N=6", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ac5d197a-8789-48fd-9209-c83d421a7289"],
 " inequalities.\[LineSeparator](",
 StyleBox["Stronger statement",
  FontWeight->"Bold"],
 ": in the neighborhood of",
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["every",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " boundary condition. ",
 StyleBox["Weaker statement",
  FontWeight->"Bold"],
 ": in a neighborhood of",
 StyleBox[" ",
  FontWeight->"Bold"],
 StyleBox["at least one",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " boundary condition.)\n\nTo run this code, you need to:\n(1) ",
 StyleBox["substitute the path of the HEIvectors.txt  (available via \
ancillary files on https://arxiv.org/abs/2309.06296) in your computer before  \
",
  FontWeight->"Bold"],
 StyleBox["data[[rows,columns]]", "Input",
  FontWeight->"Bold"],
 StyleBox["is imported;",
  FontWeight->"Bold"],
 "\n(2) run each section (for step 0 to step 3), and the output is available \
after step 3."
}], "Text",
 CellChangeTimes->{{3.946845727543642*^9, 3.9468457449091587`*^9}, {
   3.946845787881053*^9, 3.946845788233066*^9}, {3.946846925094041*^9, 
   3.946847054437552*^9}, {3.946847135553143*^9, 3.9468471670842667`*^9}, {
   3.9468472469930277`*^9, 3.9468472537031927`*^9}, {3.946847411615081*^9, 
   3.946847481752852*^9}, {3.9468475126922913`*^9, 3.9468475453131227`*^9}, {
   3.9468475881879597`*^9, 3.9468476081051807`*^9}, 3.946853647406464*^9, {
   3.946854019071225*^9, 3.9468540340962257`*^9}, {3.946854068945055*^9, 
   3.946854082654511*^9}, {3.9468542065642633`*^9, 3.94685427848031*^9}, {
   3.9468543120843277`*^9, 3.946854540523944*^9}, {3.946950595105776*^9, 
   3.9469505965568867`*^9}, {3.946950685170409*^9, 3.9469507559736443`*^9}, 
   3.946951158689568*^9, {3.946951242287643*^9, 3.946951242539853*^9}, {
   3.946951367609301*^9, 
   3.946951381861641*^9}},ExpressionUUID->"9fcebc9d-c4e3-4c71-9943-\
cf23cafae692"],

Cell[CellGroupData[{

Cell["Step 0: data preprocessing ", "Section",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, {3.94684535067152*^9, 
   3.9468454248605137`*^9}, {3.9468454705741873`*^9, 
   3.9468454707990932`*^9}},ExpressionUUID->"e0df72ba-c5d8-4923-9d7e-\
964b1d8452cb"],

Cell[TextData[{
 StyleBox["data[[rows,columns]]", "Input"],
 ": the table recording the coefficients of all inequalities in S basis, with \
the number of N=6 inequalities as rows/the first index, 63=6+15+20+15+6+1 \
dims of the entropy vector as columns/the second index;"
}], "Text",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, {3.94684535067152*^9, 
   3.9468453679429083`*^9}, {3.946845992646476*^9, 3.946846006944337*^9}, {
   3.946846061136221*^9, 3.946846098860548*^9}, {3.946846133237632*^9, 
   3.946846199397821*^9}, {3.946846230383089*^9, 
   3.946846273577888*^9}},ExpressionUUID->"4822eeaf-14c7-4134-a063-\
542ef8878dd8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", ";", "Quit", ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"===", " ", 
     RowBox[{"Import", " ", "all", " ", "the", " ", "N"}]}], "=", 
    RowBox[{
    "6", " ", "inequalities", " ", "in", " ", "the", " ", "S", " ", 
     "basis"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"IMPORTANT", ":", " ", 
    RowBox[{"substitute", " ", "the", " ", "path", " ", "of", " ", "the", " ", 
     RowBox[{"HEIvectors", ".", "txt"}], " ", "in", " ", "you", " ", 
     "computer"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"data", "=", 
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\</Users/username/Desktop/EWN-Overleaf/HEIvectors.txt\>\"", ",", 
      "\"\<Table\>\""}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"ineqnum", ":", " ", 
    RowBox[{
    "the", " ", "total", " ", "number", " ", "of", " ", "inequalities", " ", 
     "in", " ", 
     RowBox[{"HEIvectors", ".", "txt"}]}]}], "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"ineqnum", "=", 
    RowBox[{"Length", "[", 
     RowBox[{"data", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"fundregion", ":", " ", 
      RowBox[{
      "the", " ", "6", " ", "atomic", " ", "regions", " ", "in", " ", "N"}]}],
      "=", 
     RowBox[{"6", " ", "HEC"}]}], ",", " ", 
    RowBox[{"including", " ", "purifier", " ", "O"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fundregion", "=", 
    RowBox[{"{", 
     RowBox[{
     "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\"", ",", 
      "\"\<E\>\"", ",", "\"\<F\>\"", ",", "\"\<O\>\""}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"label", ":", " ", 
     RowBox[{
     "the", " ", "labels", " ", "of", " ", "the", " ", "S", " ", "basis", " ",
       "following", " ", "the", " ", "canonical", " ", "order", " ", "for", 
      " ", "subsystems"}]}], ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{"first", " ", "by", " ", "cardinality"}], ",", 
    RowBox[{"then", " ", "lexicographically"}], ",", " ", 
    RowBox[{
    "exactly", " ", "the", " ", "same", " ", "notation", " ", "as", " ", 
     "the", " ", "one", " ", "used", " ", "in", " ", "the", " ", 
     RowBox[{"HEIvectors", ".", "txt"}]}]}], "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"label", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{
      RowBox[{"StringJoin", "/@", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\"", 
           ",", "\"\<E\>\"", ",", "\"\<F\>\""}], "}"}], ",", "6"}], "]"}]}], 
      ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"ineqrecorder", ":", " ", 
    RowBox[{
    "record", " ", "the", " ", "form", " ", "of", " ", "all", " ", "ineqs", 
     " ", "in", " ", "S", " ", "basis"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ineqrecorder", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<=", "ineqnum"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AppendTo", "[", 
    RowBox[{"ineqrecorder", ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{"label", ",", 
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", ";;"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"_", ",", "0"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, {
   3.946846317340871*^9, 3.946846319711629*^9}, {3.9468463722984667`*^9, 
   3.9468463872418537`*^9}, 3.946846684245161*^9, 3.946846714300858*^9, {
   3.946846756990851*^9, 3.946846784439443*^9}, 3.946846869769071*^9, 
   3.9468469893151207`*^9, {3.946847705946906*^9, 3.946847710588859*^9}, {
   3.9468511756660547`*^9, 3.94685117730326*^9}, {3.946852619038622*^9, 
   3.9468526220441637`*^9}, {3.9468539482690372`*^9, 3.94685396252779*^9}, 
   3.946854195256607*^9, 3.9468735848957453`*^9, {3.9469510017364807`*^9, 
   3.946951024866931*^9}, {3.947078195173847*^9, 
   3.947078202103324*^9}},ExpressionUUID->"6e3284e4-686c-49a9-b3a0-\
f11606210395"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 1 of the rule of thumb ", "Section",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, {3.9468455589517508`*^9, 
   3.946845587873383*^9}, {3.946951173035116*^9, 
   3.946951175062297*^9}},ExpressionUUID->"9547d6ab-3a4b-4494-bf62-\
5728d07a2064"],

Cell[TextData[{
 "Assume that an inequality is presented in the canonical balanced form, \
which corresponds to setting an atomic region ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["A", "TI"], TraditionalForm], "errors" -> {}, "input" -> "A", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4f9752cf-bb00-41f0-8f69-96c745ce2676"],
 " to be the purifier.\n",
 StyleBox["relabel[[i,j]]", "Input"],
 "shows the corresponding canonical form of the i-th term in S basis for \
choosing atomic region j to be the purifier, for example, ",
 StyleBox["relabel[[;;,7]]", "Input"],
 "shows the usual S basis with O to be the purifier"
}], "Text",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, {3.9468455589517508`*^9, 
   3.946845595139439*^9}, {3.9468464767163982`*^9, 3.9468465228018723`*^9}, {
   3.9468477522330236`*^9, 3.9468477755491257`*^9}, {3.946847897862937*^9, 
   3.946848053712736*^9}, {3.946872107332446*^9, 3.9468722415699253`*^9}, 
   3.946950785180191*^9, {3.9469509593794107`*^9, 
   3.946950971845454*^9}},ExpressionUUID->"9817feb3-3b9d-490c-9bbd-\
d3670fcf73f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"relabel", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"IntersectingQ", "[", 
         RowBox[{
          RowBox[{"StringPartition", "[", 
           RowBox[{
            RowBox[{"label", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"fundregion", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\t\t\t\t", 
       RowBox[{"StringPartition", "[", 
        RowBox[{
         RowBox[{"label", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], ",", 
       "\[IndentingNewLine]", "\t\t\t\t", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\"", 
           ",", "\"\<E\>\"", ",", "\"\<F\>\"", ",", "\"\<O\>\""}], "}"}], ",", 
         RowBox[{"StringPartition", "[", 
          RowBox[{
           RowBox[{"label", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}]}], "]"}]}], 
      "]"}], ",", "\[IndentingNewLine]", "\t", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "label", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, 
   3.946846545714837*^9, 3.9468466141269712`*^9, {3.9468477194665937`*^9, 
   3.9468477289033957`*^9}, {3.9468477941246367`*^9, 3.946847827429302*^9}, {
   3.946847859290962*^9, 3.946847873462491*^9}, {3.946848114880394*^9, 
   3.946848124604599*^9}, {3.946848157911358*^9, 3.946848215593513*^9}, {
   3.946848253200688*^9, 3.9468482546485662`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"b5caee41-5428-4d51-aa08-2961400bf03a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 2 of the rule of thumb ", "Section",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, 
   3.946846545714837*^9, {3.9468466141269712`*^9, 3.946846627802175*^9}, {
   3.9468482593208733`*^9, 
   3.9468482633741837`*^9}},ExpressionUUID->"44b0ef14-1214-42bf-a129-\
6ecf9a1440e2"],

Cell[TextData[{
 "Within the above canonical balanced form, consider a term ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["S", "TI"], 
        StyleBox["X", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "S_X ", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1c4bdb8a-60a6-4bfe-9dc8-f8a73d3759bd"],
 " on the LHS/\"greater-than\" side of the inequality and compute the total \
coefficient of all terms that contain ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["X", "TI"], TraditionalForm], "errors" -> {}, "input" -> "X", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "427a0ce6-6b68-4d04-829e-1dc2a3b057ee"],
 ", including ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["X", "TI"], TraditionalForm], "errors" -> {}, "input" -> "X", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9350f59c-db1d-422d-8405-828cba789f1f"],
 " itself. \nHere we first write down the  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> "S", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f9693fe0-0720-4622-89fe-4f3e041f48c5"],
 "-basis in the canonical balanced form for specific purifier (k), and then \
record all the terms  in  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> "S", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5fd626e6-d129-4590-ad82-15b658286848"],
 "-basis that contain the i-th term in ",
 StyleBox["nestingindex[[i,k]]", "Input"],
 ".  \n",
 StyleBox["nestingchain[[i,k]]: ", "Input"],
 "given purifier region k from 1 to 7 (A to O), count the all terms that \
contain ",
 StyleBox["relabel[[i,k]] ", "Input"],
 "(the i-th term of S basis, in the canonical balanced form for purifier k)\n",
 StyleBox["nestingindex[[i,k]]: ", "Input"],
 "given purifier region k from 1 to 7 (A to O), count the corresponding \
indices of all terms that contain ",
 StyleBox["relabel[[i,k]] ", "Input"],
 "(the i-th term of S basis, in the canonical balanced form for purifier k)"
}], "Text",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, 
   3.946846545714837*^9, {3.9468466141269712`*^9, 3.9468466327224903`*^9}, {
   3.9468485160741463`*^9, 3.946848531120699*^9}, {3.9468485938601933`*^9, 
   3.9468485978370237`*^9}, {3.9468497084287167`*^9, 3.946849718187183*^9}, {
   3.946849748684342*^9, 3.94684983679358*^9}, {3.946849926784148*^9, 
   3.946849932619109*^9}, {3.946850027999918*^9, 3.946850158034915*^9}, {
   3.946850288922658*^9, 3.946850332212393*^9}, {3.946850469580344*^9, 
   3.946850514698883*^9}, {3.946850576758844*^9, 3.9468505829349318`*^9}, {
   3.946872244620297*^9, 3.9468723008332977`*^9}, {3.946873150823256*^9, 
   3.946873299278605*^9}, {3.946873350067182*^9, 3.9468735184693193`*^9}, {
   3.9469508014741898`*^9, 3.9469508131638327`*^9}, {3.946951050049107*^9, 
   3.9469510540367928`*^9}},ExpressionUUID->"ea8b55a1-5b0f-4bf3-aab8-\
b7a221827414"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nestingchain", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "label", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nestingindex", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "label", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "7"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "label", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<=", 
          RowBox[{"Length", "[", "label", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"ContainsAll", "[", 
            RowBox[{
             RowBox[{"relabel", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", "k"}], "]"}], "]"}], ",", 
             RowBox[{"relabel", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "k"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"nestingindex", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "k"}], "]"}], "]"}], ",", "j"}], "]"}], "||", 
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"nestingchain", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "k"}], "]"}], "]"}], ",", 
              RowBox[{"relabel", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "k"}], "]"}], "]"}]}], "]"}]}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, 
   3.946846545714837*^9, {3.9468466141269712`*^9, 3.946846637957222*^9}, {
   3.946848630088614*^9, 3.946848633735783*^9}, {3.946848667650133*^9, 
   3.946848672978099*^9}, {3.946848730501487*^9, 3.946848741886407*^9}, {
   3.946848941228738*^9, 3.946848963573036*^9}, {3.9468490902171288`*^9, 
   3.946849090736713*^9}, {3.946849176105566*^9, 3.9468492063020678`*^9}, {
   3.946849574236858*^9, 3.94684958819615*^9}, {3.946849622343795*^9, 
   3.946849636646886*^9}, {3.9468499903292637`*^9, 3.946850004540264*^9}, {
   3.946850421739937*^9, 3.94685043228646*^9}, {3.946850607935598*^9, 
   3.946850613132056*^9}, 3.946854101059381*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"d5735784-50cf-4211-b1d7-e698472bd07b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[" Step 3 of the rule of thumb ", "Section",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, {
   3.946846545714837*^9, 
   3.946846578216943*^9}},ExpressionUUID->"9465339a-be95-488f-afe8-\
fe87248cf7fc"],

Cell[TextData[{
 "If the total coefficient is negative then imposing nesting rules on a \
contraction map necessarily leads to a nesting violation. \[LineSeparator]The \
guaranteed nesting violation occurs between the \"all-zeroes\" boundary \
condition for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["A", "TI"], TraditionalForm], "errors" -> {}, "input" -> "A", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d4ae4250-bf1a-4ef2-91a9-799ff1e03f32"],
 " and the bit string where the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["X", "TI"], TraditionalForm], "errors" -> {}, "input" -> "X", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d2bd7285-5ae7-4469-933d-18b7918c2829"],
 "- bit is flipped.\n\n",
 StyleBox["recc[[i,j,k]]", "Input"],
 ": for the k-th inequality with purifier region j,  verify that the i-th \
term is indeed on the greater-than side, then sum over the coefficients of \
all terms that  contain the i-th term (including the i-th term itself);\n",
 StyleBox["ewnv[[j,k]]", "Input"],
 ": if the nesting violation does not occur for specific boundary condition j \
, then collect the corresponding number (k) of the inequalities;\n "
}], "Text",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, {
   3.946846545714837*^9, 3.946846573148066*^9}, {3.946850655991988*^9, 
   3.946850658885461*^9}, {3.946851081235826*^9, 3.946851091672064*^9}, {
   3.94685113977474*^9, 3.9468511462576637`*^9}, {3.946851219170529*^9, 
   3.946851220560224*^9}, {3.946851299514554*^9, 3.9468513802410793`*^9}, {
   3.946851468086836*^9, 3.946851480565164*^9}, {3.9468519090156*^9, 
   3.946851924996512*^9}, {3.946852720825788*^9, 3.946852742015212*^9}, {
   3.946853233196279*^9, 3.946853246689454*^9}, 3.946853658931218*^9, {
   3.946872014735828*^9, 3.946872030807743*^9}, 3.946872248529196*^9, {
   3.946872372857408*^9, 3.9468724929305077`*^9}, {3.9468725291890373`*^9, 
   3.946872548494677*^9}, {3.946872660852786*^9, 3.9468726831589203`*^9}, {
   3.9468727191870604`*^9, 3.946872757058939*^9}, {3.946872790039975*^9, 
   3.946872810531355*^9}, {3.946872865713984*^9, 3.9468730091739073`*^9}, {
   3.946950841362812*^9, 
   3.946950861141968*^9}},ExpressionUUID->"13053f90-1a37-4c62-8eac-\
a2a05f38af01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"recc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "i"}], "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"k", ",", "#"}], "]"}], "]"}], "&"}], "/@", 
           RowBox[{"nestingindex", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", "0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "label", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "ineqnum"}], "}"}]}], "]"}]}], ";"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ewnrecorder", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"recc", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "label", "]"}]}], "}"}]}], "]"}], "<", 
        "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "ineqnum"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ewnv", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"fundregion", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "<=", "ineqnum"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "<=", "7"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ewnrecorder", "[", 
           RowBox[{"[", 
            RowBox[{"j", ",", "k"}], "]"}], "]"}], "==", "False"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"ewnv", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", "k"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Here are all the exceptions:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Grid", "[", "ewnv", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.934743445447126*^9, 3.934743654142989*^9}, {
   3.934743709274467*^9, 3.934743865766172*^9}, {3.934743920720419*^9, 
   3.934744004489007*^9}, {3.934744074841896*^9, 3.9347440757738323`*^9}, {
   3.934744228985627*^9, 3.934744229497307*^9}, {3.934744262624929*^9, 
   3.934744296161291*^9}, {3.934744345507331*^9, 3.934744513228025*^9}, {
   3.934744549289246*^9, 3.934744694958433*^9}, {3.934744986631792*^9, 
   3.9347452533472424`*^9}, {3.934745419238011*^9, 3.934745428243568*^9}, {
   3.934745464426996*^9, 3.934745472092634*^9}, {3.934745525729384*^9, 
   3.934745651932331*^9}, {3.9347456838055973`*^9, 3.934745712772143*^9}, {
   3.934745751436314*^9, 3.9347458082888308`*^9}, {3.9347462302960997`*^9, 
   3.9347464448157682`*^9}, {3.9347464828885603`*^9, 3.934746515584622*^9}, {
   3.934746553154257*^9, 3.93474656218266*^9}, {3.93474659289389*^9, 
   3.934746634271859*^9}, {3.934746668630946*^9, 3.9347466856240683`*^9}, {
   3.934746731783956*^9, 3.934746902746393*^9}, {3.934747072195346*^9, 
   3.9347471735188217`*^9}, {3.9347472548558598`*^9, 3.934747379620517*^9}, {
   3.934747416038509*^9, 3.934747488913114*^9}, {3.934747577472828*^9, 
   3.934747577692964*^9}, 3.934747612398773*^9, {3.9347477479022284`*^9, 
   3.934747748777132*^9}, {3.934747780879745*^9, 3.934747781692719*^9}, {
   3.9347479358030043`*^9, 3.934748024423502*^9}, {3.934748100732924*^9, 
   3.934748155676209*^9}, {3.93474819772014*^9, 3.934748200890195*^9}, {
   3.9347482405798073`*^9, 3.934748246819681*^9}, {3.934748284745838*^9, 
   3.934748301616436*^9}, {3.93474838654987*^9, 3.934748413058322*^9}, {
   3.934748467562909*^9, 3.934748482336186*^9}, {3.9347485705966597`*^9, 
   3.934748574225956*^9}, {3.934748626532267*^9, 3.9347486452524242`*^9}, {
   3.934748696854693*^9, 3.9347488113337717`*^9}, {3.934749022564595*^9, 
   3.934749336883645*^9}, {3.934829786648728*^9, 3.9348297879219923`*^9}, {
   3.9348304223170433`*^9, 3.934830488084868*^9}, {3.934830586697534*^9, 
   3.934830588120298*^9}, {3.934830732400996*^9, 3.9348310089394293`*^9}, {
   3.934831063249222*^9, 3.934831079655674*^9}, {3.9348312851976233`*^9, 
   3.934831292168271*^9}, {3.934831323298739*^9, 3.9348313396249866`*^9}, {
   3.934831383460503*^9, 3.9348313865107927`*^9}, {3.9348314340701113`*^9, 
   3.934831437738605*^9}, 3.9348314799180803`*^9, {3.934831533534232*^9, 
   3.934831537400669*^9}, {3.934831583629698*^9, 3.9348315999065657`*^9}, {
   3.934831644380303*^9, 3.934831645241309*^9}, {3.934831751711524*^9, 
   3.9348317614919853`*^9}, {3.9348318643924513`*^9, 
   3.9348318963773813`*^9}, {3.9348321829745083`*^9, 3.934832251467106*^9}, {
   3.934832305252207*^9, 3.9348323307781963`*^9}, {3.934832833214525*^9, 
   3.93483283398027*^9}, {3.934832938570086*^9, 3.9348329641125317`*^9}, {
   3.934833010349391*^9, 3.9348330118528852`*^9}, 3.934833065204471*^9, {
   3.934833234628367*^9, 3.93483323924469*^9}, {3.9348332775247183`*^9, 
   3.934833510206544*^9}, {3.934833631791772*^9, 3.93483372554945*^9}, {
   3.934833778986285*^9, 3.9348338719359827`*^9}, {3.93483408557554*^9, 
   3.934834087857902*^9}, {3.938112331060367*^9, 3.938112423561748*^9}, {
   3.938112465667201*^9, 3.938112489921834*^9}, {3.9381125535886297`*^9, 
   3.9381126947234993`*^9}, {3.9381127594463673`*^9, 3.938113113848114*^9}, {
   3.938113149469987*^9, 3.938113189070363*^9}, {3.938113251792385*^9, 
   3.9381132867569733`*^9}, {3.9381133966072283`*^9, 3.938113545896656*^9}, {
   3.9381137138388443`*^9, 3.938113714742354*^9}, {3.938113836126609*^9, 
   3.9381138377268*^9}, {3.9381139438094397`*^9, 3.9381140480045443`*^9}, {
   3.938114089231044*^9, 3.938114089948504*^9}, {3.938114138450416*^9, 
   3.938114139476259*^9}, {3.938114195834437*^9, 3.938114196435598*^9}, {
   3.938114324809422*^9, 3.9381143305581837`*^9}, 3.938114369027133*^9, {
   3.938114475270316*^9, 3.938114526740512*^9}, {3.9381145644908333`*^9, 
   3.938114605507517*^9}, {3.9381146454424562`*^9, 3.938114653339375*^9}, {
   3.9381147161899776`*^9, 3.938114746910342*^9}, {3.9381160891390963`*^9, 
   3.938116093937174*^9}, 3.946645136513691*^9, 3.946712190068701*^9, 
   3.946712243433025*^9, 3.946712383525625*^9, 3.94684535067152*^9, {
   3.946845476111432*^9, 3.946845479214328*^9}, 3.9468455589517508`*^9, 
   3.946846545714837*^9, {3.946850735962331*^9, 3.946850797325033*^9}, {
   3.9468509447647448`*^9, 3.946851000205762*^9}, {3.946851062922516*^9, 
   3.946851063594922*^9}, {3.946851240419528*^9, 3.946851265062759*^9}, {
   3.94685161777244*^9, 3.946851671373584*^9}, 3.9468517615549793`*^9, {
   3.946852064540845*^9, 3.946852103173349*^9}, {3.946852166630237*^9, 
   3.946852199029069*^9}, {3.9468523071839657`*^9, 3.946852324016161*^9}, {
   3.946852363960862*^9, 3.946852382135112*^9}, {3.946852415606049*^9, 
   3.946852491580805*^9}, {3.946852531729286*^9, 3.9468525867746773`*^9}, {
   3.946852650137496*^9, 3.946852652567251*^9}, 3.9468526915536222`*^9, {
   3.9468527796704493`*^9, 3.946852780294022*^9}, {3.9468532605550756`*^9, 
   3.946853261564714*^9}, 3.946871924517426*^9, {3.946873061412115*^9, 
   3.9468730787624083`*^9}, 3.946950870600112*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"74ed7b62-a7fd-4568-b511-f51b11408d98"],

Cell[BoxData["\<\"Here are all the exceptions:\"\>"], "Print",
 CellChangeTimes->{
  3.946852590436923*^9, {3.9468526385991507`*^9, 3.9468526544585447`*^9}, 
   3.9468526937618523`*^9, 3.9468527831622868`*^9, 3.94685326737064*^9, {
   3.9468719263202143`*^9, 3.9468719297542543`*^9}, {3.946873069997257*^9, 
   3.946873081327304*^9}, 3.946951064507737*^9, 3.946998191072555*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"a8950527-cedd-4427-9943-99910ddd8520"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"A\"\>", "1", "2", "3", "4", "5", "1697", "", "", "", ""},
    {"\<\"B\"\>", "1", "2", "3", "4", "48", "71", "85", "866", "884", 
     "1021"},
    {"\<\"C\"\>", "1", "2", "3", "4", "68", "90", "874", "1045", "1155", 
     "1179"},
    {"\<\"D\"\>", "1", "2", "3", "4", "", "", "", "", "", ""},
    {"\<\"E\"\>", "1", "2", "3", "4", "6", "", "", "", "", ""},
    {"\<\"F\"\>", "1", "2", "3", "4", "6", "", "", "", "", ""},
    {"\<\"O\"\>", "1", "2", "3", "4", "106", "", "", "", "", ""}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.934743611532926*^9, 3.934743656306563*^9}, 
   3.934744005265382*^9, 3.934744078576172*^9, 3.93474429868598*^9, 
   3.934744492877797*^9, {3.934744637604354*^9, 3.934744705536072*^9}, {
   3.934745003456017*^9, 3.934745025538712*^9}, {3.934745123919422*^9, 
   3.934745151582308*^9}, 3.934745430974545*^9, {3.93474553570569*^9, 
   3.934745587874213*^9}, {3.934745685294581*^9, 3.934745713524444*^9}, 
   3.934745809809143*^9, 3.934746445730489*^9, 3.93474651673955*^9, 
   3.934746564842436*^9, {3.934747087557304*^9, 3.9347471740690317`*^9}, 
   3.934747465156878*^9, 3.934747501566166*^9, {3.9347475663004293`*^9, 
   3.93474757987611*^9}, 3.9347477496356363`*^9, 3.934747782266335*^9, 
   3.934747983905038*^9, {3.934748014850781*^9, 3.9347480252401733`*^9}, {
   3.934748104332097*^9, 3.9347481580070543`*^9}, {3.934748213897839*^9, 
   3.9347482475104237`*^9}, {3.934748286390723*^9, 3.934748302193861*^9}, 
   3.9347485751844587`*^9, 3.934748648142476*^9, 3.93474872441886*^9, 
   3.934748762601259*^9, {3.934748800892796*^9, 3.934748811974535*^9}, 
   3.934749152111814*^9, 3.934749337613785*^9, 3.9348293820673103`*^9, 
   3.9348297885139427`*^9, 3.934830440315262*^9, 3.934830471095696*^9, 
   3.934830589351532*^9, 3.93483101021094*^9, {3.934831066744369*^9, 
   3.934831080544129*^9}, 3.934831292969602*^9, 3.934831340472753*^9, 
   3.93483138719342*^9, 3.934831439856153*^9, 3.9348315396111193`*^9, 
   3.934831600601329*^9, 3.934831646494405*^9, 3.934831763064309*^9, {
   3.93483188275333*^9, 3.934831899932522*^9}, 3.934832192668775*^9, {
   3.934832237668212*^9, 3.934832252573691*^9}, {3.934832307753819*^9, 
   3.9348323333937674`*^9}, 3.9348328361648273`*^9, 3.934832965015813*^9, 
   3.934833012796297*^9, 3.934833066429995*^9, 3.934833259530445*^9, 
   3.9348332934127007`*^9, 3.9348335152281*^9, 3.934833702437069*^9, 
   3.934833876132736*^9, 3.934834088538147*^9, 3.9378871967419853`*^9, 
   3.938110802091527*^9, 3.938112686586413*^9, 3.938112903561578*^9, 
   3.938113150159214*^9, 3.938113528072701*^9, 3.9381136764944277`*^9, 
   3.9381137190840054`*^9, 3.938113839171645*^9, 3.9381143314280148`*^9, 
   3.938115158406455*^9, 3.938115314550905*^9, 3.938115383860196*^9, 
   3.93811603200415*^9, {3.938116090557453*^9, 3.9381160945158443`*^9}, 
   3.938116155489038*^9, 3.9381163701255817`*^9, 3.938117446280327*^9, 
   3.9408150210670013`*^9, 3.9467121233194027`*^9, 3.9467121929382353`*^9, 
   3.9467122488426332`*^9, 3.946712385966783*^9, 3.9468498616857862`*^9, 
   3.946850670133264*^9, {3.946850775430092*^9, 3.94685080040513*^9}, 
   3.946850947024788*^9, 3.946851012155231*^9, 3.946851192539715*^9, 
   3.946851251899384*^9, 3.946851678201509*^9, 3.94685188451544*^9, {
   3.9468520771434937`*^9, 3.946852097515226*^9}, 3.946852133713169*^9, 
   3.946852172127536*^9, 3.946852326767928*^9, 3.94685237307137*^9, {
   3.946852433963739*^9, 3.946852473915327*^9}, 3.946852590203092*^9, {
   3.946852638363844*^9, 3.946852654226935*^9}, 3.946852693523488*^9, 
   3.94685278292105*^9, 3.946853267372877*^9, {3.946871926322439*^9, 
   3.946871929756095*^9}, {3.9468730699948997`*^9, 3.946873081329041*^9}, 
   3.946951064509259*^9, 3.946998191074156*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"45b72e4a-2946-4363-874e-878e5ab734ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conclusions & comments:", "Section",
 CellChangeTimes->{{3.9348347199106293`*^9, 3.9348348078403797`*^9}, {
   3.934834862142973*^9, 3.934834868021832*^9}, {3.9348349356822*^9, 
   3.934834940361253*^9}, {3.9378872823297243`*^9, 3.937887288026545*^9}, {
   3.937889400886714*^9, 3.9378894026867523`*^9}, {3.938110814214933*^9, 
   3.9381108167298326`*^9}, {3.938115163084242*^9, 3.938115176173617*^9}, {
   3.938115220370582*^9, 3.938115273047187*^9}, {3.938115305287958*^9, 
   3.938115306665514*^9}, {3.938115392039089*^9, 3.938115409039126*^9}, {
   3.9381154664125633`*^9, 3.9381155029252853`*^9}, {3.938116375652628*^9, 
   3.9381164015678377`*^9}, {3.938117465669261*^9, 3.938117588519265*^9}, {
   3.9381176244116898`*^9, 3.938117656076158*^9}, {3.9381433089530783`*^9, 
   3.9381433333554564`*^9}, {3.938143367917598*^9, 3.9381433680503683`*^9}, {
   3.940815038860671*^9, 3.940815040850141*^9}, {3.946852789903619*^9, 
   3.946852794346774*^9}, {3.9468529613615*^9, 3.946853014830657*^9}, {
   3.94685332972508*^9, 3.946853343253764*^9}, {3.946854115591526*^9, 
   3.946854127501877*^9}, 
   3.946950876208416*^9},ExpressionUUID->"db1e398b-bbef-4ba6-a9ff-\
1bf2ffcc33f9"],

Cell[TextData[{
 "(1) The weaker statement always holds, that is, the proofs-by-contraction \
of new ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", "6"}], TraditionalForm], 
     "errors" -> {}, "input" -> "N=6", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8bb6a5b7-def5-4d77-a469-34a4ef3e138a"],
 " inequalities, without exception, necessarily contain nesting violations \
for ",
 StyleBox["at least one",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " boundary condition;\n(2) there are only few exceptions for the stronger \
statement (",
 StyleBox["for not one but all boundary conditions",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ") , as listed in step 3;\n(3) the following code can display a particular \
inequality, say, the 106-th one:"
}], "Text",
 CellChangeTimes->CompressedData["
1:eJwdzM0vggEAx/FexgljQ0aj1snq0FDaOPQcXMIWU17K2kpJDpnNTUMbRqqn
ka2hf6BOnbxtDiwbM1tc0tpCzOKZTDU1jef3HL773L5Co33YzGGxWC10MCUq
c5uHKGIqXaqBvdsXDTAeWW6E/vt8KzR6XW2w2a1a+9BSxEKctQ4LBr6Xok0V
NYwnqWhofJQiriZ4YciPGK91tH2eiht4m3DFoMcpjMOcvD0J0/0aRoWS/QZX
lcIMPOwc/ILZvWQejjzljHraY3GHBe7aZO8wdkCWICmp/oPPdg53kja4FNyY
oX01hLZgQV8mYXCf7WPcTPCceorQdbU0wfnMqbzSShHRpv5uaPWJB6DApBqD
x0X1ItT+vjgYq15WoMShIaH0OxCAHPNcGB6lLBHmlxWcw7qjTVMtLXtDNA0V
ZMkG1Z/RWSitv7TDh8c7xp+zHZmc1u9W9sB/jLnTGQ==
  "],ExpressionUUID->"c7d4b2fe-ea30-45f5-bf6e-5803312a591d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<This is the \>\"", " ", ",", "6", ",", " ", 
   "\"\<-th ineq out of the whole \>\"", ",", "ineqnum", ",", " ", 
   "\"\< ineqs\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ineqrecorder", "[", 
   RowBox[{"[", "6", "]"}], "]"}], "//", "MatrixForm", 
  RowBox[{"(*", " ", 
   RowBox[{"say", ",", " ", 
    RowBox[{
    "show", " ", "all", " ", "the", " ", "coefficients", " ", "of", " ", 
     "the", " ", "65", "th", " ", "ineq"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQ/UD5L7NU4FvHlCe/+EC0zeQjoiD65qYGMRA99cpX
ORCd1N8tD6Kler3a3oS9dSy9ydAOor/Fy/S/BdIPfoaC6d0Pjq2ODH/reCpK
fA2IltmUdDoaSLv2sZ4F0edvd18C0X1NijdB9Bczzbsg+ol3KJi2cGB8AaJb
HRRfgegdxr4fQfSH2Xe/guiQR1+SYoD0Lm2jNBA9Lcv0NYi+NHfCLxA9QYf3
P4h+nM/EHAuk59XP68wE0s/iV/eA6G8xfyeA6HlzGCeC6a7b4k0xbx2jTaQl
QHTRqz1mbBlvHY9JeJuD6IyJ2j4gOqfqB5jeqDrVzBdIT5kpbA6i3xk9swfR
4SrGDiAaAMsApe0=
  "],
 CellLabel->
  "In[108]:=",ExpressionUUID->"63845df1-9253-4869-a82a-69b62a94b215"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"This is the \"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"-th ineq out of the whole \"\>", 
   "\[InvisibleSpace]", "1877", "\[InvisibleSpace]", "\<\" ineqs\"\>"}],
  SequenceForm[
  "This is the ", 6, "-th ineq out of the whole ", 1877, " ineqs"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9378872115428123`*^9, {3.937887290326033*^9, 3.937887300259996*^9}, 
   3.9378894032819138`*^9, 3.9381108176176233`*^9, {3.9381151673144484`*^9, 
   3.938115176657729*^9}, {3.938115222144416*^9, 3.938115273696184*^9}, {
   3.938115307261056*^9, 3.938115319837167*^9}, {3.938115394818433*^9, 
   3.938115409761982*^9}, {3.93811546826584*^9, 3.938115503899724*^9}, 
   3.938116104200756*^9, 3.9381161632060966`*^9, {3.938116377598014*^9, 
   3.938116402309958*^9}, {3.938117469039794*^9, 3.938117589182373*^9}, {
   3.938117626522294*^9, 3.938117656798731*^9}, {3.938143310978517*^9, 
   3.9381433337115717`*^9}, 3.938143368410042*^9, {3.9408150294723597`*^9, 
   3.9408150414905243`*^9}, 3.946852795040765*^9, 3.94685306033978*^9, 
   3.946998201740067*^9, 3.946998274339684*^9},
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"8a054192-07c5-4b66-90a1-b731c9706d4b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"AB\"\>", "\<\"AC\"\>", "\<\"BD\"\>", "\<\"EF\"\>", "\<\"ABC\"\>", \
"\<\"ABD\"\>", "\<\"ABEF\"\>", "\<\"ACEF\"\>", "\<\"BDEF\"\>", \
"\<\"ABCEF\"\>", "\<\"ABDEF\"\>"},
     {
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "1", "1", "1", "1", "1", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.937887203099152*^9, 3.937887211581312*^9}, {
   3.9378872903293123`*^9, 3.93788730026366*^9}, 3.937889403285915*^9, 
   3.938110817619418*^9, {3.938115167317898*^9, 3.938115176661017*^9}, {
   3.938115222148102*^9, 3.93811527369958*^9}, {3.938115307263152*^9, 
   3.938115319840756*^9}, {3.9381153948220253`*^9, 3.938115409765459*^9}, {
   3.938115468269514*^9, 3.938115503902828*^9}, 3.938116104214061*^9, 
   3.9381161632094717`*^9, {3.9381163776013813`*^9, 3.9381164023134127`*^9}, {
   3.9381174690433283`*^9, 3.9381175891859713`*^9}, {3.938117626525733*^9, 
   3.938117656802443*^9}, {3.938143310981037*^9, 3.938143333714148*^9}, 
   3.938143368412779*^9, {3.940815029473843*^9, 3.940815041491864*^9}, 
   3.9468527950444517`*^9, 3.946853060342782*^9, 3.9469982017434807`*^9, 
   3.9469982743430967`*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"f2ab5cea-3973-4b2c-91ed-\
32ab375cf477"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 109}, {-7, Automatic}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1291779c-2e96-411c-b150-267e521aacae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 317, 5, 98, "Title",ExpressionUUID->"cf5630c2-7b87-470d-a26f-44fc9d11285b"],
Cell[900, 29, 2245, 53, 152, "Text",ExpressionUUID->"9fcebc9d-c4e3-4c71-9943-cf23cafae692"],
Cell[CellGroupData[{
Cell[3170, 86, 4392, 60, 67, "Section",ExpressionUUID->"e0df72ba-c5d8-4923-9d7e-964b1d8452cb"],
Cell[7565, 148, 4772, 67, 58, "Text",ExpressionUUID->"4822eeaf-14c7-4134-a063-542ef8878dd8"],
Cell[12340, 217, 8981, 179, 388, "Input",ExpressionUUID->"6e3284e4-686c-49a9-b3a0-f11606210395"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21358, 401, 4461, 61, 67, "Section",ExpressionUUID->"9547d6ab-3a4b-4494-bf62-5728d07a2064"],
Cell[25822, 464, 5364, 80, 58, "Text",ExpressionUUID->"9817feb3-3b9d-490c-9bbd-d3670fcf73f9"],
Cell[31189, 546, 6136, 102, 94, "Input",ExpressionUUID->"b5caee41-5428-4d51-aa08-2961400bf03a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37362, 653, 4515, 62, 67, "Section",ExpressionUUID->"44b0ef14-1214-42bf-a129-6ecf9a1440e2"],
Cell[41880, 717, 7547, 128, 129, "Text",ExpressionUUID->"ea8b55a1-5b0f-4bf3-aab8-b7a221827414"],
Cell[49430, 847, 7474, 135, 241, "Input",ExpressionUUID->"d5735784-50cf-4211-b1d7-e698472bd07b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56941, 987, 4438, 61, 67, "Section",ExpressionUUID->"9465339a-be95-488f-afe8-fe87248cf7fc"],
Cell[61382, 1050, 6610, 101, 173, "Text",ExpressionUUID->"13053f90-1a37-4c62-8eac-a2a05f38af01"],
Cell[CellGroupData[{
Cell[68017, 1155, 8196, 157, 325, "Input",ExpressionUUID->"74ed7b62-a7fd-4568-b511-f51b11408d98"],
Cell[76216, 1314, 484, 8, 24, "Print",ExpressionUUID->"a8950527-cedd-4427-9943-99910ddd8520"],
Cell[76703, 1324, 3944, 61, 133, "Output",ExpressionUUID->"45b72e4a-2946-4363-874e-878e5ab734ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80696, 1391, 1186, 17, 67, "Section",ExpressionUUID->"db1e398b-bbef-4ba6-a9ff-1bf2ffcc33f9"],
Cell[81885, 1410, 1462, 33, 106, "Text",ExpressionUUID->"c7d4b2fe-ea30-45f5-bf6e-5803312a591d"],
Cell[CellGroupData[{
Cell[83372, 1447, 1035, 24, 52, "Input",ExpressionUUID->"63845df1-9253-4869-a82a-69b62a94b215"],
Cell[84410, 1473, 1253, 22, 24, "Print",ExpressionUUID->"8a054192-07c5-4b66-90a1-b731c9706d4b"],
Cell[85666, 1497, 1750, 38, 63, "Output",ExpressionUUID->"f2ab5cea-3973-4b2c-91ed-32ab375cf477"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


